Inverse Learning with Extremely Sparse Feedback for Recommendation

Modern personalized recommendation services often rely on user feedback, either explicit or implicit, to improve the quality of services. Explicit feedback refers to behaviors like ratings, while implicit feedback refers to behaviors like user clicks. However, in the scenario of full-screen video viewing experiences like Tiktok and Reels, the click action is absent, resulting in unclear feedback from users, hence introducing noises in modeling training. Existing approaches on de-noising recommendation mainly focus on positive instances while ignoring the noise in a large amount of sampled negative feedback. In this paper, we propose a meta-learning method to annotate the unlabeled data from loss and gradient perspectives, which considers the noises in both positive and negative instances. Specifically, we first propose an Inverse Dual Loss (IDL) to boost the true label learning and prevent the false label learning. Then we further propose an Inverse Gradient (IG) method to explore the correct updating gradient and adjust the updating based on meta-learning. Finally, we conduct extensive experiments on both benchmark and industrial datasets where our proposed method can significantly improve AUC by 9.25% against state-of-the-art methods. Further analysis verifies the proposed inverse learning framework is model-agnostic and can improve a variety of recommendation backbones. The source code, along with the best hyper-parameter settings, is available at this link: https://github.com/Guanyu-Lin/InverseLearning.

==> fig/loss_GMF.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import csv\n",
    "import re\n",
    "import numpy as np\n",
    "import re \n",
    "import pylab as pl\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 93,
   "metadata": {},
   "outputs": [],
   "source": [
    "# ax = sns.distplot(df)\n",
    "reviews_file = 'GMFbiglr50_0.1-30000_loss.csv'\n",
    "# reviews = pd.read_csv(reviews_file, header=0)\n",
    "count = 0\n",
    "iter = []\n",
    "iter_direct = []\n",
    "iter_mid = []\n",
    "iter_inverse = []\n",
    "direct = []\n",
    "mid = []\n",
    "inverse = []\n",
    "label_list = []\n",
    "loss_list = []\n",
    "# filter_line = []\n",
    "with open(reviews_file) as file:\n",
    "\n",
    "     for line in file:\n",
    "        # print(line)\n",
    "\n",
    "        # if not(count == 0):\n",
    "        splitLine = line.split('\\t')\n",
    "        iter_num = int(splitLine[0])\n",
    "        if (iter_num > 8000):\n",
    "            break\n",
    "        direct_loss = float(splitLine[1])\n",
    "        mid_loss = float(splitLine[2])\n",
    "        inverse_loss = float(splitLine[3])\n",
    "        # print(direct_loss, mid_loss, inverse_loss)\n",
    "        if (direct_loss < mid_loss and direct_loss < inverse_loss):\n",
    "            loss_list.append(direct_loss)\n",
    "            direct.append(direct_loss)\n",
    "            iter_direct.append(iter_num)\n",
    "            label_list.append(0)\n",
    "        elif (inverse_loss < mid_loss):\n",
    "            loss_list.append(inverse_loss)\n",
    "            inverse.append(inverse_loss)\n",
    "            iter_inverse.append(iter_num)\n",
    "            label_list.append(2)\n",
    "        else:\n",
    "            \n",
    "            loss_list.append(mid_loss)\n",
    "            mid.append(mid_loss)\n",
    "            iter_mid.append(iter_num)\n",
    "            label_list.append(1)\n",
    "\n",
    "\n",
    "\n",
    "        iter.append(iter_num)\n",
    "        # print(posWeight)\n",
    "        # direct.append(direct_loss)\n",
    "        # mid.append(mid_loss)\n",
    "        # inverse.append(inverse_loss)\n",
    "\n",
    "            # print(negWeight)\n",
    "            # negWeights.append(negWeight)\n",
    "            \n",
    "        # else:\n",
    "        #     print(line)\n",
    "            # filter_line.append(line)\n",
    "\n",
    "        # if count == Samples: break\n",
    "        count = count + 1\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 94,
   "metadata": {},
   "outputs": [],
   "source": [
    "# print(direct_loss[:10])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 95,
   "metadata": {},
   "outputs": [],
   "source": [
    "# print(mid_loss[:10])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [],
   "source": [
    "# print(direct)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 97,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1800x1200 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# print(posWeights)\n",
    "from matplotlib.lines import Line2D  # for legend handle\n",
    "import matplotlib.ticker as ticker\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "import matplotlib\n",
    "plt.rcParams['font.sans-serif'] = ['Times New Roman']\n",
    "font = 'arial'\n",
    "plt.rcParams['axes.unicode_minus'] = False\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42\n",
    "plt.rcParams['savefig.dpi'] = 300\n",
    "plt.rcParams['figure.dpi'] = 300\n",
    "# figure, ax = plt.subplots()\n",
    "f, ax = plt.subplots(figsize=(6,4))\n",
    "# f.patch.set_alpha(0.)\n",
    "# palette = sns.color_palette(\"bright\", 1)\n",
    "# sns.set_style(\"white\")\n",
    "\n",
    "font3 = {'family': font,\n",
    "         'weight': 'normal',\n",
    "         'size': 20,\n",
    "         }\n",
    "font1 = {'family': font,\n",
    "    'weight': 'normal',\n",
    "    'size': 24,\n",
    "    }   \n",
    "# font1 = {'family': font,\n",
    "#          'weight': 'normal',\n",
    "#         'size': 24,\n",
    "#          }\n",
    "\n",
    "# font3 = {'family': font,\n",
    "#          'weight': 'normal',\n",
    "#          'size': 24,\n",
    "#          }\n",
    "\n",
    "# sns.set(rc={'figure.figsize':(15,15)})\n",
    "\n",
    "# colors = ['red', 'green', 'blue']\n",
    "# markers = ['>', 'v', '<']\n",
    "ax.scatter(iter_direct, direct, marker='>', s = 100, c = '#8dd3c7',label='direct gradient')\n",
    "ax.scatter(iter_mid, mid, marker='X', s = 100, c = '#bebada',label='pass gradient')\n",
    "ax.scatter(iter_inverse, inverse, marker='<', s = 100, c = '#b3de69',label='inverse gradient')\n",
    "plt.legend(prop=font3, loc='upper right', markerscale=2, ncol=1, fancybox=True, edgecolor='black', framealpha=0.8)\n",
    "\n",
    "# ax.scatter(iter, loss_list, marker='>', c = [colors[label_list[i]] for i in iter],label='direct')\n",
    "\n",
    "\n",
    "pl.plot(iter, loss_list, linestyle='-', color='#fdb462', lw=1, ms=9, markerfacecolor='none', mew=2)\n",
    "# plt.xticks(iter)\n",
    "\n",
    "plt.gca().yaxis.set_major_formatter(ticker.FormatStrFormatter('%.2f'))\n",
    "plt.tick_params(labelsize=20)\n",
    "labels = ax.get_xticklabels() + ax.get_yticklabels()\n",
    "[label.set_fontname('Times New Roman') for label in labels]\n",
    "\n",
    "\n",
    "# plt.legend(prop=font3, loc='upper right', markerscale=2, ncol=1, fancybox=True, edgecolor='black', framealpha=0.8)\n",
    "plt.grid(color = 'black',linestyle='--',linewidth = 1)\n",
    "plt.ylabel('Loss', font1)\n",
    "plt.xlabel('Training Iteration', font1)\n",
    "plt.title('GMF on Micro Video Dataset', font1)\n",
    "plt.tight_layout()\n",
    "bwith = 2\n",
    "ax.spines['bottom'].set_linewidth(bwith)\n",
    "ax.spines['left'].set_linewidth(bwith)\n",
    "ax.spines['top'].set_linewidth(bwith)\n",
    "ax.spines['right'].set_linewidth(bwith)\n",
    "\n",
    "hist_fig = ax.get_figure()\n",
    "hist_fig.savefig(\"loss_GMF_kuaishou_50.pdf\", dpi = 400)\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "40d3a090f54c6569ab1632332b64b2c03c39dcf918b08424e98f38b5ae0af88f"
  },
  "kernelspec": {
   "display_name": "Python 3.8.5 64-bit ('base': conda)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

